Improving Fingerprint Pore Detection with a Small FCN

In this work, we investigate if previously proposed CNNs for fingerprint pore detection overestimate the number of required model parameters for this task. We show that this is indeed the case by proposing a fully convolutional neural network that has significantly fewer parameters. We evaluate this model using a rigorous and reproducible protocol, which was, prior to our work, not available to the community. Using our protocol, we show that the proposed model, when combined with post-processing, performs better than previous methods, albeit being much more efficient. All our code is available at https://github.com/gdahia/fingerprint-pore-detection

==> imgs/qualitative-analysis/annotate_images.py <==
import cv2
import numpy as np


def load_dets_txt(pts_path, type_=int):
  pts = []
  with open(pts_path, 'r') as f:
    for line in f:
      row, col = [type_(t) for t in line.split()]
      pts.append((row - 1, col - 1))

  return pts


def pairwise_distances(x1, x2):
  # memory efficient implementation based on Yaroslav Bulatov's answer in
  # https://stackoverflow.com/questions/37009647/compute-pairwise-distance-in-a-batch-without-replicating-tensor-in-tensorflow
  sqr1 = np.sum(x1 * x1, axis=1, keepdims=True)
  sqr2 = np.sum(x2 * x2, axis=1)
  D = sqr1 - 2 * np.matmul(x1, x2.T) + sqr2

  return D


def find_correspondences(descs1,
                         descs2,
                         pts1=None,
                         pts2=None,
                         euclidean_weight=0,
                         transf=None,
                         thr=None):
  '''
  Finds bidirectional correspondences between descs1 descriptors and
  descs2 descriptors. If thr is provided, discards correspondences
  that fail a distance ratio check with threshold thr. If pts1, pts2,
  and transf are give, the metric considered when finding correspondences
  is
    d(i, j) = ||descs1(j) - descs2(j)||^2 + euclidean_weight *
      * ||transf(pts1(i)) - pts2(j)||^2

  Args:
    descs1: [N, M] np.array of N descriptors of dimension M each.
    descs2: [N, M] np.array of N descriptors of dimension M each.
    pts1: [N, 2] np.array of N coordinates for each descriptor in descs1.
    pts2: [N, 2] np.array of N coordinates for each descriptor in descs2.
    euclidean_weight: weight given to spatial constraint in comparison
      metric.
    transf: alignment transformation that aligns pts1 to pts2.
    thr: distance ratio check threshold.

  Returns:
    list of correspondence tuples (j, i, d) in which index j of
      descs2 corresponds with i of descs1 with distance d.
  '''
  # compute descriptors' pairwise distances
  D = pairwise_distances(descs1, descs2)

  # add points' euclidean distance
  if euclidean_weight != 0:
    assert transf is not None
    assert pts1 is not None
    assert pts2 is not None

    # assure pts are np array
    pts1 = transf(np.array(pts1))
    pts2 = np.array(pts2)

    # compute points' pairwise distances
    euclidean_D = pairwise_distances(pts1, pts2)

    # add to overral keypoints distance
    D += euclidean_weight * euclidean_D

  # find bidirectional corresponding points
  pairs = []
  if thr is None or len(descs1) == 1 or len(descs2) == 1:
    # find the best correspondence of each element
    # in 'descs2' to an element in 'descs1'
    corrs2 = np.argmin(D, axis=0)

    # find the best correspondence of each element
    # in 'descs1' to an element in 'descs2'
    corrs1 = np.argmin(D, axis=1)

    # keep only bidirectional correspondences
    for i, j in enumerate(corrs2):
      if corrs1[j] == i:
        pairs.append((j, i, D[j, i]))
  else:
    # find the 2 best correspondences of each
    # element in 'descs2' to an element in 'descs1'
    corrs2 = np.argpartition(D.T, [0, 1])[:, :2]

    # find the 2 best correspondences of each
    # element in 'descs1' to an element in 'descs2'
    corrs1 = np.argpartition(D, [0, 1])[:, :2]

    # find bidirectional corresponding points
    # with second best correspondence 'thr'
    # worse than best one
    for i, (j, _) in enumerate(corrs2):
      if corrs1[j, 0] == i:
        # discard close best second correspondences
        if D[j, i] < D[corrs2[i, 1], i] * thr:
          if D[j, i] < D[j, corrs1[j, 1]] * thr:
            pairs.append((j, i, D[j, i]))

  return pairs


def annotate_image(image, detections, pores, discard=False):
  detections = np.array(detections)

  if discard:
    pores = [
        pore for pore in pores if 8 <= pore[0] < 232 and 8 <= pore[1] < 312
    ]
  pores = np.array(pores)

  correspondences = find_correspondences(pores, detections)
  correspondences = np.array(correspondences, dtype=np.int32)

  true_det_indices = set(correspondences[:, 1])
  detections = np.array(detections, dtype=np.int32)
  for i, (x, y) in enumerate(detections):
    color = (0, 255, 0) if i in true_det_indices else (0, 0, 255)
    cv2.drawMarker(image, (y, x), color, markerSize=7, markerType=4)

  gt_corr_indices = set(correspondences[:, 0])
  detections = np.array(pores, dtype=np.int32)
  for j, (x, y) in enumerate(pores):
    if j not in gt_corr_indices:
      cv2.drawMarker(image, (y, x), (255, 0, 0), markerSize=7, markerType=4)


def main(image_path, dets_path, pores_path):
  image = cv2.imread(image_path, 1)
  dets = load_dets_txt(dets_path, type_=float)
  pores = load_dets_txt(pores_path)

  annotate_image(image, dets, pores, discard=False)

  cv2.imshow('image', image)
  cv2.waitKey(0)


if __name__ == '__main__':
  import sys
  main(*sys.argv[1:])

